Fast Saddle-Point Algorithm for Generalized Dantzig Selector and FDR Control with the Ordered l1-Norm

In this paper we propose a primal-dual proximal extragradient algorithm to solve the generalized Dantzig selector (GDS) estimation problem, based on a new convex-concave saddle-point (SP) reformulation. Our new formulation makes it possible to adopt recent developments in saddle-point optimization, to achieve the optimal $O(1/k)$ rate of convergence. Compared to the optimal non-SP algorithms, ours do not require specification of sensitive parameters that affect algorithm performance or solution quality. We also provide a new analysis showing a possibility of local acceleration to achieve the rate of $O(1/k^2)$ in special cases even without strong convexity or strong smoothness. As an application, we propose a GDS equipped with the ordered $\ell_1$-norm, showing its false discovery rate control properties in variable selection. Algorithm performance is compared between ours and other alternatives, including the linearized ADMM, Nesterov's smoothing, Nemirovski's mirror-prox, and the accelerated hybrid proximal extragradient techniques.

==> figures/inset.m <==
function [h_main, h_inset]=inset(main_handle, inset_handle,inset_size)

% The function plotting figure inside figure (main and inset) from 2 existing figures.
% inset_size is the fraction of inset-figure size, default value is 0.35
% The outputs are the axes-handles of both.
% 
% An examle can found in the file: inset_example.m
% 
% Moshe Lindner, August 2010 (C).

if nargin==2
    inset_size=0.35;
end

inset_size=inset_size*.7;
figure
new_fig=gcf;
main_fig = findobj(main_handle,'Type','axes');
h_main = copyobj(main_fig,new_fig);
set(h_main,'Position',get(main_fig,'Position'))
inset_fig = findobj(inset_handle,'Type','axes');
h_inset = copyobj(inset_fig,new_fig);
ax=get(main_fig,'Position');
set(h_inset,'Position', [.7*ax(1)+ax(3)-inset_size .5*ax(2)+ax(4)-inset_size inset_size inset_size])

==> figures/inset_example.m <==
% The script is an example for the function "inset"
% figure 1 is a plot of 'zero order bessel function of the first kind' in the range of x=0 to x=50.
% figure 2 is a close-up of this function around its first zero.
% figure 3 shows the function in the main plot, and the close-up in the
% inset plot.
% 
% Moshe Lindner, August 2010 (C).

close all
x1=0:50;
y1=besselj(0,x1);
x2=2.35:.001:2.45;
y2=besselj(0,x2);
fig1=figure(1);
plot(x1,y1,'b','linewidth',2)
hold on
plot(x1,0*x1,':k')
set(gca,'fontsize',15)
title ('bessel function')
xlabel('X')
ylabel('Y')
fig2=figure(2);
plot(x2,y2,'r')
hold on
plot(x2,0*x2,':k')
title ('close-up')
[h_m h_i]=inset(fig1,fig2);

set(h_i,'xtick',2.35:.025:2.45,'xlim',[2.35,2.45])
